Kernel Sum of Squares for Data Adapted Kernel Learning of Dynamical Systems from Data: A global optimization approach

This paper examines the application of the Kernel Sum of Squares (KSOS) method for enhancing kernel learning from data, particularly in the context of dynamical systems. Traditional kernel-based methods, despite their theoretical soundness and numerical efficiency, frequently struggle with selecting optimal base kernels and parameter tuning, especially with gradient-based methods prone to local optima. KSOS mitigates these issues by leveraging a global optimization framework with kernel-based surrogate functions, thereby achieving more reliable and precise learning of dynamical systems. Through comprehensive numerical experiments on the Logistic Map, Henon Map, and Lorentz System, KSOS is shown to consistently outperform gradient descent in minimizing the relative-$\rho$ metric and improving kernel accuracy. These results highlight KSOS's effectiveness in predicting the behavior of chaotic dynamical systems, demonstrating its capability to adapt kernels to underlying dynamics and enhance the robustness and predictive power of kernel-based approaches, making it a valuable asset for time series analysis in various scientific fields.

==> figs/Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "96d4e268-15da-49eb-af4b-f6c52ad9a50d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.integrate import solve_ivp\n",
    "\n",
    "# Parameters for the Brusselator\n",
    "A = 1.0\n",
    "B = 2.0\n",
    "\n",
    "# Define the system of ODEs\n",
    "def brusselator(t, y):\n",
    "    x, y = y\n",
    "    dxdt = A + x**2 * y - (B + 1) * x\n",
    "    dydt = B * x - x**2 * y\n",
    "    return [dxdt, dydt]\n",
    "\n",
    "# Initial conditions\n",
    "y0 = [1.0, 1.0]\n",
    "\n",
    "# Time span for the simulation\n",
    "t_span = (0, 50)\n",
    "t_eval = np.linspace(*t_span, 1000)\n",
    "\n",
    "# Solve the ODE\n",
    "solution = solve_ivp(brusselator, t_span, y0, t_eval=t_eval)\n",
    "\n",
    "# Plotting the limit cycle\n",
    "plt.figure(figsize=(10, 6))\n",
    "plt.plot(solution.y[0], solution.y[1], label='Limit Cycle')\n",
    "plt.xlabel('x')\n",
    "plt.ylabel('y')\n",
    "plt.title('Limit Cycle of the Brusselator')\n",
    "plt.legend()\n",
    "plt.grid(True)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "cc878366-d03d-4027-a757-7847245e2623",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.integrate import solve_ivp\n",
    "\n",
    "# Parameters for the Brusselator\n",
    "A = 1.0\n",
    "B = 2.0\n",
    "\n",
    "# Define the system of ODEs for the Brusselator\n",
    "def brusselator(t, y):\n",
    "    x, y = y\n",
    "    dxdt = A + x**2 * y - (B + 1) * x\n",
    "    dydt = B * x - x**2 * y\n",
    "    return [dxdt, dydt]\n",
    "\n",
    "# Define a\n",
    "a = 1.0\n",
    "\n",
    "# Initial conditions for the modified system\n",
    "x0 = np.array([a, (1 + a**2) / a], dtype=complex)\n",
    "\n",
    "# Define q and its complex conjugate\n",
    "q = np.array([-(1j * a + a**2) / (1 + a**2), 1], dtype=complex)\n",
    "q_conj = np.conj(q)\n",
    "\n",
    "# Define z as a complex number and z_conj as its complex conjugate\n",
    "z = 1 + 1j  # Example value, can be modified\n",
    "z_conj = np.conj(z)\n",
    "\n",
    "# Initial condition incorporating q and its conjugate\n",
    "y0_complex = x0 + z * q + z_conj * q_conj\n",
    "y0 = [y0_complex[0].real, y0_complex[1].real]  # Initial condition for real-valued solver\n",
    "\n",
    "# Time span for the simulation\n",
    "t_span = (0, 50)\n",
    "t_eval = np.linspace(*t_span, 1000)\n",
    "\n",
    "# Solve the ODE\n",
    "solution = solve_ivp(brusselator, t_span, y0, t_eval=t_eval)\n",
    "\n",
    "# Transform the solution to (z1, z2) space\n",
    "z_vals = np.array([solution.y[0] + 1j * solution.y[1]])\n",
    "z1_vals = np.real(z_vals)\n",
    "z2_vals = np.imag(z_vals)\n",
    "\n",
    "# Plotting the limit cycle in (z1, z2) space\n",
    "plt.figure(figsize=(10, 6))\n",
    "plt.plot(z1_vals[0], z2_vals[0], label='Limit Cycle in (z1, z2) space')\n",
    "plt.xlabel('z1')\n",
    "plt.ylabel('z2')\n",
    "plt.title(f'Limit Cycle of the Brusselator in (z1, z2) space (a = {a}, z = {z})')\n",
    "plt.legend()\n",
    "plt.grid(True)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "451236f1-f92c-45bf-8800-9c6dba38693f",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> figs/compile_all.sh <==
#!/bin/bash

for file in *.tex
do
    echo "Compiling $file..."
    pdflatex "$file"
done

echo "All files compiled."


